Two graded rings of Hermitian modular forms

We give generators and relations for the graded rings of Hermitian modular forms of degree two over the rings of integers in $\mathbb{Q}(\sqrt{-7})$ and $\mathbb{Q}(\sqrt{-11})$. In both cases we prove that the subrings of symmetric modular forms are generated by Maass lifts. The computation uses a reduction process against Borcherds products which also leads to a dimension formula for the spaces of modular forms.

==> anc/relations_Q-11.txt <==
The relations below are a minimal system of defining relations for the symmetric Hermitian fourfold SU(2,2,O_K) \ H_2, where O_K is the ring of integers in K = Q(sqrt(-11)).

The generators have names E4,b5,E6,m6,m7,m8,b8,m9,b9,m10_1,m10_2,m11,m12

m6m7-b5m8+12b5b8

m7^2-b5m9

E4b5^2-24m6b8-b5m9+48b5b9

m7m8-12m7b8-m6m9

E4b5m6-16m7b8-m6m9+12b5m10_1-4b5m10_2

12b5^3-m7b8-b5m10_2

m8b8-24b8^2+4m7b9+m6m10_2+4b5m11

E4b5m7-288b8^2-m7m9+144m7b9+24m6m10_2+96b5m11

E4m6^2-m8^2+240b8^2-32m7b9+12m6m10_1-12m6m10_2-32b5m11

3b5^2m6-3b8^2+m7b9+b5m11

85b5^2E6-30024b8^2-85m7m9+10008m7b9+3060m6m10_2+3888b5m11

61E4b5b8-m8m9+6b8m9+432m8b9-7776b8b9-48m7m10_2+432m6m11+b5m12

61E4b5m8-73m8m9-172b8m9+5184m8b9-93312b8b9+732m7m10_1-820m7m10_2+5184m6m11+12b5m12

12b5^2m7-b8m9-m7m10_2

1464b5m6^2-m8m9+67b8m9+920m8b9-16560b8b9-48m7m10_2+920m6m11+b5m12

5185b5E6m6-4906m8m9-80913b8m9-630000m8b9+9100080b8b9+93330m7m10_1-17718m7m10_2-630000m6m11-279b5m12

72E4m6b8-7E4b5m9+7m9^2-720m9b9+864b8m10_1-96m8m10_2+864b8m10_2-384m7m11

3456b5^2b8-E4b5m9+m9^2-144m9b9-24m8m10_2-96m7m11

144b5^2m8-E4b5m9+m9^2-96m9b9-24m8m10_2+144b8m10_2-48m7m11

340b5E6m7-417E4b5m9+77m9^2-20016m9b9+2232m8m10_2-26784b8m10_2-24480m7m11

93312m6^3+72E4m6m8-757E4b5m9+757m9^2-85104m9b9+864m8m10_1+99360b8m10_1-9024m8m10_2+71712b8m10_2-48768m7m11-72m6m12

9180E6m6^2-11268E4m6m8+25013E4b5m9-25013m9^2-165240E4b5b9+2927016m9b9-7931520b9^2+30024m8m10_1-3872880b8m10_1+280056m8m10_2-2189808b8m10_2+1561152m7m11+2088m6m12

61E4m7b8+120b5^2m9-E4m6m9-114048b5^2b9+432E4m6b9-12m9m10_1+5184b9m10_1-54m9m10_2+7776b9m10_2+432m8m11-5184b8m11+m7m12

20740b5E6b8+106404b5^2m9-417E4m6m9-62209728b5^2b9+180144E4m6b9-5004m9m10_1+2161728b9m10_1+5673E4b5m10_2-32888m9m10_2+4735872b9m10_2+180144m8m11-3655008b8m11+417m7m12

1464b5m6m8+1704b5^2m9-2E4m6m9-392064b5^2b9+1352E4m6b9-24m9m10_1+16224b9m10_1-61E4b5m10_2-169m9m10_2+24336b9m10_2+1352m8m11-16224b8m11+2m7m12

5185b5E6m8-416256b5^2m9-6157E4m6m9-47188224b5^2b9-89568E4m6b9+19446m9m10_1-1074816b9m10_1+17019E4b5m10_2-35469m9m10_2+5107536b9m10_2-89568m8m11-3405024b8m11+972m7m12

340b5E6m9+263169b5m6m9-340E4m7m9-5948640b5m6b9+87975E4m7b9-1679940b5^2m10_1+253980b5^2m10_2+6375E4m6m10_2+76500m10_1m10_2+87975E4b5m11-8160m9m11+2295b8m12

16E4b8^2+87b5m6m9-2592b5m6b9+33E4m7b9-540b5^2m10_1+132b5^2m10_2+E4m6m10_2+12m10_1m10_2+33E4b5m11+b8m12

5184m6^2m8+4E4m8^2+58209b5m6m9-1718496b5m6b9+23383E4m7b9-341316b5^2m10_1+48E4m6m10_1+576m10_1^2+81180b5^2m10_2+1171E4m6m10_2+7956m10_1m10_2+23383E4b5m11-4m8m12+663b8m12

4080E6m6m8-5008E4m8^2-15289233b5m6m9-146880b5E6b9+419507424b5m6b9-6020791E4m7b9+89604612b5^2m10_1+13344E4m6m10_1+160128m10_1^2-21119580b5^2m10_2-316807E4m6m10_2-2240532m10_1m10_2-6167671E4b5m11+3525120b9m11+928m8m12-174471b8m12

38845E4m8m9-3183335E4b8m9+11934293760m6^2b9+8553507840b5m7b9-7572480E4m8b9-954038640E4b8b9-871080b5E6m10_1-23822208b5m6m10_1+1306620E4m7m10_1-3608760b5E6m10_2-299218176b5m6m10_2+5328140E4m7m10_2+2771527680b5^2m11-16781040E4m6m11-110502720m10_1m11+86610240m10_2m11-2550E4b5m12-36295m9m12-9208560b9m12

466140b5m7m9-34765E4b8m9-256452480m6^2b9-178361280b5m7b9-197880E4m8b9+26538360E4b8b9+6120b5E6m10_1+4961952b5m6m10_1-9180E4m7m10_1+58650b5E6m10_2+3126960b5m6m10_2-96475E4m7m10_2-45043200b5^2m11+2374560m10_1m11-1407600m10_2m11-255E4b5m12+255m9m12+197880b9m12

255E4^2b5b9-340E6m7b9-100224b5m8b9+615168b5b8b9+85E4m9b9+12240E4b9^2+170E6m6m10_1-60048m6^2m10_1-42840b5m7m10_1-255E4m8m10_1+11305E4b8m10_1+85E6m6m10_2+18936m6^2m10_2-2040b5m7m10_2-85E4m8m10_2+510E4b8m10_2+170b5E6m11-11088b5m6m11-170E4m7m11-12240m11^2+85m10_1m12
